Thrust distribution in Higgs decays at the next-to-leading order and beyond

We present predictions for the thrust distribution in hadronic decays of the Higgs boson at the next-to-leading order and the approximate next-to-next-to-leading order. The approximate NNLO corrections are derived from a factorization formula in the soft/collinear phase-space regions. We find large corrections, especially for the gluon channel. The scale variations at the lowest orders tend to underestimate the genuine higher order contributions. The results of this paper is therefore necessary to control the perturbative uncertainties of the theoretical predictions. We also discuss on possible improvements to our results, such as a soft-gluon resummation for the 2-jets limit, and an exact next-to-next-to-leading order calculation for the multi-jets region.

==> resource/rename.sh <==
#!/bin/bash

mv final_Hqq_NNLOFixMuDep0.1-0.2.pdf final_Hqq_NNLOFixMuDep10to20.pdf
mv final_Hqq_NNLOFixMuDepRatio0.1-0.2.pdf final_Hqq_NNLOFixMuDepRatio10to20.pdf
mv final_Hgg_NNLOFixMuDep0.1-0.2.pdf final_Hgg_NNLOFixMuDep10to20.pdf
mv final_Hgg_NNLOFixMuDepRatio0.1-0.2.pdf final_Hgg_NNLOFixMuDepRatio10to20.pdf

